Quantum Margulis Codes

Recently, Lin and Pryadko presented the quantum two-block group algebra codes, a generalization of bicycle codes obtained from Cayley graphs of non-Abelian groups. We notice that their construction is naturally suitable to obtain a quantum equivalent of the well-known classical Margulis code. In this paper, we first present an alternative description of the two-block group algebra codes using the left-right Cayley complex; then, we show how to modify the construction of Margulis to get a two-block algebra code. Finally, we construct several quantum Margulis codes and evaluate their performance with numerical simulations.

==> figures/sources/PLOT_RESULTS.m <==
close all;
epsilon = 0.15: -0.01 : 0.01;
M675irr = [ 0.994005994005994 0.99000999000999 0.967032967032967 0.9440559440559441 0.8421578421578422 0.7622377622377622 0.5634365634365635 0.33966033966033965 0.2077922077922078 0.0989010989010989 0.03496503496503497 0.010899182561307902 0.0037914691943127963 0.0006482561908466226 0.00015728958585652043 2.9864742580851323e-05 4.157761261764126e-06 3.2403656759146e-07 1.4854571101618377e-08 0];
% M3 = [1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 0.998001998001998, 0.9240759240759241, 0.5804195804195804, 0.23676323676323677, 0.13086913086913088, 0.07292707292707293, 0.03196803196803197, 0.006793478260869565, 0.0021652051531882645, 0.00043368895827912223, 4.974567523535922e-05, 3.58741177209173e-05, 1.8957094408225864e-05, 4.0508798612330596e-06];
M2640irr = [ 0.996003996003996 0.995004995004995 0.998001998001998 0.996003996003996 0.97002997002997 0.8851148851148851 0.6083916083916084 0.26373626373626374 0.07192807192807193 0.014164305949008499 0.0016542597187758478 0.0003970853932138106 5.8594150545951e-05 9.207763986593496e-06 zeros(1,6)];
% M5 = [1.0, 1.0, 0.999000999000999, 1.0, 0.999000999000999, 0.999000999000999, 0.999000999000999, 0.996003996003996, 0.997002997002997, 0.995004995004995, 0.994005994005994, 0.9920079920079921, 0.983016983016983, 0.9790209790209791, 0.978021978021978, 0.9760239760239761, 0.958041958041958, 0.9560439560439561, 0.935064935064935, 0.9150849150849151, 0.8931068931068931, 0.8661338661338661, 0.8411588411588412, 0.8101898101898102, 0.7552447552447552, 0.6753246753246753, 0.5874125874125874, 0.5254745254745254, 0.4125874125874126, 0.25074925074925075];
M240irr =[0.987012987012987,0.976023976023976,0.946053946053946,0.893106893106893,0.836163836163836,0.734265734265734,0.645354645354645,0.510489510489511,0.375624375624376,0.265734265734266,0.155968806238752,0.0825834833033393,0.0369926014797041,0.0174459176552687,0.00608050589809072,0.00215521886247548,0.000668225860340795,0.000131111431605722,1.72863984566703e-05,5.47745660984819e-07];
%M4368irr = [ones(1,10)  0.995004995004995 0.994005994005994 0.994005994005994 0.995004995004995 0.988011988011988 0.926073926073926 0.6543456543456544 0.2127872127872128 0.04795204795204795 zeros(1,11)];

% mwpm11 = flip([0.000000000000000000e+00 1.000000000000000082e-05 1.000000000000000048e-04 8.400000000000000348e-04 4.369999999999999753e-03 1.443000000000000012e-02 3.758999999999999841e-02 8.057000000000000273e-02 1.435899999999999954e-01 2.238900000000000057e-01 3.175600000000000089e-01 4.101199999999999846e-01 4.975899999999999768e-01 5.676499999999999879e-01 6.263699999999999823e-01])*2/3;
% mwpm19 = flip([0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.000000000000000076e-05 2.000000000000000096e-04 2.239999999999999804e-03 1.159999999999999920e-02 4.143000000000000155e-02 1.085099999999999953e-01 2.178100000000000036e-01 3.516500000000000181e-01 4.861199999999999966e-01 5.908499999999999863e-01 6.617499999999999494e-01 7.033199999999999452e-01])*2/3;
% mwpm35 = flip([0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 6.999999999999999387e-05 9.899999999999999946e-04 1.140000000000000041e-02 6.212999999999999773e-02 1.995699999999999974e-01 4.065400000000000125e-01 5.846099999999999630e-01 6.872200000000000530e-01 7.317700000000000315e-01 7.438399999999999457e-01])*2/3;

M = [M240irr(6:end);M675irr(6:end);M2640irr(6:end)];
colors = [[0.9 0 0]; [0.6 0 0]; [0 0 0]];

figure; 
for i = 1 : 3
   loglog(epsilon,M(i,:),'-o','LineWidth',1.2,'Color',colors(i,:),'MarkerFaceColor',colors(i,:));
   hold on;
end
% for i = 4 : 6
%    loglog(epsilon,M(i,:),'-^','LineWidth',1.2,'Color',colors(i-3,:),'MarkerFaceColor',colors(i-3,:));
%    hold on;
% end
xl = xline(0.14,'--r','Threshold at 14%','HandleVisibility','off');
xl.LabelVerticalAlignment = 'middle';
xl.LabelHorizontalAlignment = 'center';
grid on;
legend('P5G8D5','P7G8D5','P11G8D5','Location','southeast'); xlabel('\epsilon'); ylabel('Logical Error Rate');
% loglog(epsilon,M,'--o'); grid on; title('Check degree 5-6')

%% Focus threshold
epsth = 0.13 : 0.02/19 : 0.15;
c1 = [0.49750049990002, 0.5298940211957609, 0.5370925814837033, 0.5634873025394921, 0.5724855028994201, 0.5826834633073386, 0.589882023595281, 0.6070785842831433, 0.6126774645070986, 0.6212757448510298, 0.6420715856828634, 0.647870425914817, 0.673865226954609, 0.6918616276744651, 0.6960607878424315, 0.7256548690261948, 0.7214557088582284, 0.7244551089782043, 0.7440511897620475, 0.7554489102179565];



% figure; 
% for i = 1 : 1
%    loglog(epsth,c1,'-o','LineWidth',1.2,'Color',[1-(i)/3 0 0],'MarkerFaceColor',[1-(i)/3 0 0]);
%    hold on;
% end
% grid on;
% legend('P5G8D5','P7G8D5','P11G8D5','Location','southeast'); xlabel('\epsilon'); ylabel('Logical Error Rate');
% xlim([0.115 0.15]);
% ylim([0.15 1]);


%% Comparison degrees
M675reg_dc6 = [1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 0.993006993006993, 0.9760239760239761, 0.9070929070929071, 0.7722277722277723, 0.5464535464535465, 0.25874125874125875, 0.1048951048951049, 0.027972027972027972, 0.003937162880428363, 0.0005424640888773163, 6.378970829604293e-05, 1.000394755770627e-05, 3.788448059600471e-06, 1.0864587228853719e-06, 4.269143489383492e-07, 1.1593431481701177e-07];
M675irr = [0.998001998001998 0.999000999000999 0.997002997002997 0.995004995004995 0.993006993006993 0.995004995004995 0.996003996003996 0.995004995004995 0.996003996003996 0.996003996003996 0.994005994005994 0.99000999000999 0.967032967032967 0.9440559440559441 0.8421578421578422 0.7622377622377622 0.5634365634365635 0.33966033966033965 0.2077922077922078 0.0989010989010989 0.03496503496503497 0.010899182561307902 0.0037914691943127963 0.0006482561908466226 0.00015728958585652043 2.9864742580851323e-05 4.157761261764126e-06 3.2403656759146e-07 1.4854571101618377e-08 0];
M675reg_dc8 = [0.995004995004995, 0.995004995004995, 0.996003996003996, 0.996003996003996, 0.993006993006993, 0.997002997002997, 0.9920079920079921, 0.968031968031968, 0.9020979020979021, 0.7232767232767233, 0.46053946053946054, 0.21478521478521478, 0.059940059940059943, 0.00974184120798831, 0.0009726680284019065, 0.00015148875574710468, 4.45751983596327e-05, 2.815426283693614e-05, 7.930245560053767e-06, 5.503441783698503e-07];
M675irr_dc7 = [1.0 1 1 1 0.999000999000999 0.994005994005994 0.9790209790209791 0.9120879120879121 0.7332667332667333 0.4565434565434565 0.2017982017982018 0.07492507492507493 0.012476606363069246 0.0016890465332319905 8.656509695290859e-05 1.1723438001360153e-05 6.436257653434429e-06 3.7158156111223578e-06 1.363729239796363e-06 1.247250361742517e-07];
% M8 =   
Mh = [M675irr(11:end);M675reg_dc6(11:end); M675irr_dc7;M675reg_dc8];
epsilon = 0.2: -0.01 : 0.01;

figure; 
for i = 1 : 4
   loglog(epsilon,Mh(i,:),'-o','LineWidth',1.2,'Color',[1-(i)/4 0 0],'MarkerFaceColor',[1-(i)/4 0 0]);
   hold on;
end
grid on;
legend('P7G8D5','P7G6D6','P7G6D7','P7G6D8','Location','southeast'); xlabel('\epsilon'); ylabel('Logical Error Rate');

% mwpmL11 = [[0.450548, 0.336859, 0.238078, 0.158022, 0.097384, 0.055024, 0.027753, 0.012626, 0.005048]];
% mwpmL35 = [flip([0.00119, 0.01071, 0.06208, 0.20095, 0.40534, 0.58581, 0.68801,0.72919, 0.74279])]*3/2;
% mwpmL19 = [flip([0.01167, 0.04122, 0.10733, 0.2172 , 0.3528 , 0.48404, 0.59299,0.66221, 0.70581])]*3/2;
% figvec = [mwpmL11; mwpmL19; mwpmL35;M240irr(6:6+8); M675irr(16:16+8) ; M2640irr(6:6+8)];
% 
% colors = [[0.9 0 0]; [0.6 0 0]; [0 0 0]];
% 
% figure;
% for i = 1 : 3
%    loglog(epsilon(6:14),figvec(i,:),'-^','LineWidth',1.2,'Color',colors(i,:),'MarkerFaceColor',colors(i,:));
%    hold on;
% end
% for i = 4 : 6
%    loglog(epsilon(6:14),figvec(i,:),'-o','LineWidth',1.2,'Color',colors(i-3,:),'MarkerFaceColor',colors(i-3,:));
%    hold on;
% end
% grid on;
% legend('\itL=11 toric, MWPM','\itL=19 toric, MWPM','\itL=35 toric, MWPM','P5G8D5','P7G8D5','P11G8D5','Location','southeast'); xlabel('\epsilon'); ylabel('Logical Error Rate');

